Energy-Specific Bethe-Salpeter Equation Implementation for Efficient Optical Spectrum Calculations

We present an energy-specific Bethe-Salpeter equation (BSE) implementation for efficient core and valence optical spectrum calculations. In energy-specific BSE, high-lying excitation energies are obtained by constructing trial vectors and expanding the subspace targeting excitation energies above the predefined energy threshold in the Davidson algorithm. To calculate optical spectra over a wide energy range, energy-specific BSE can be applied to multiple consecutive small energy windows, where trial vectors for each subsequent energy window are made orthogonal to the subspace of preceding windows to accelerate the convergence of the Davidson algorithm. For seven small molecules, energy-specific BSE combined with $G_0W_0$ provides small errors around 0.8 eV for absolute and relative $K$-edge excitation energies when starting from a hybrid PBEh solution with 45% exact exchange. We further showcase the computational efficiency of this approach by simulating the N $1s$ $K$-edge excitation spectrum of the porphine molecule and the valence optical spectrum of silicon nanoclusters involving 6,000 excited states using $G_0W_0$-BSE. This work expands the applicability of the $GW$-BSE formalism for investigating high-energy excited states of large systems.

==> anc/si.tex <==
\documentclass[journal=jctcce,manuscript=suppinfo]{achemso}
\usepackage{amsmath}
\usepackage{booktabs}
\usepackage{longtable}
\usepackage[version=4]{mhchem}
\usepackage{multirow}
\usepackage[section]{placeins}

\renewcommand{\thepage}{S\arabic{page}} 

\title{Energy-Specific Bethe-Salpeter Equation for Efficient Optical Spectrum Calculations}

\author{Christopher Hillenbrand}
\author{Jiachen Li}
\author{Tianyu Zhu}
\affiliation{Department of Chemistry, Yale University, New Haven, Connecticut 06520, USA}
\email{tianyu.zhu@yale.edu}

\begin{document}

\newpage

\section{$K$-Edge Excitation Energies of Small Molecules}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE@PBEh45 with 
cc-pVDZ, cc-pVTZ, cc-pVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & cc-pVDZ & cc-pVTZ & cc-pVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & cc-pVDZ & cc-pVTZ & cc-pVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 402.43 & 399.98 & 399.83 \\
              &         & 1s$\to$3p (E)       & 402.33 & 403.93 & 401.51 & 401.34 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 403.93 & 401.51 & 401.34 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 414.77 & 407.66 & 406.02 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 286.42 & 284.14 & 284.10 \\
              &         & 1s$\to$3s           & 290.18 & 291.87 & 289.65 & 289.63 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 292.93 & 290.69 & 290.64 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 295.82 & 292.50 & 292.01 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 531.30 & 528.96 & 528.79 \\
              &         & 1s$\to$3s           & 535.43 & 537.64 & 535.11 & 534.82 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 539.22 & 536.61 & 536.06 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 287.50 & 284.94 & 284.80 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 298.35 & 294.25 & 293.36 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 302.21 & 296.89 & 295.42 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 302.21 & 296.89 & 295.42 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 534.63 & 532.07 & 531.86 \\
              &         & 1s$\to$3s           & 538.91 & 544.11 & 540.08 & 539.02 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 550.01 & 543.60 & 541.73 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.73 & 399.12 & 399.06 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 416.30 & 411.60 & 409.49 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 420.70 & 413.19 & 410.69 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 402.07 & 399.61 & 399.49 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 405.72 & 403.32 & 403.20 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.72 & 403.32 & 403.20 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 411.28 & 408.26 & 407.83 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 285.58 & 283.41 & 283.38 \\
              &         & 1s$\to$3s           & 287.24 & 289.46 & 287.18 & 287.03 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 291.21 & 288.70 & 288.40 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 535.17 & 532.69 & 532.49 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 536.73 & 534.21 & 534.02 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 548.95 & 542.13 & 540.56 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE@PBEh45 with 
cc-pCVDZ, cc-pCVTZ, cc-pCVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & cc-pCVDZ & cc-pCVTZ & cc-pCVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & cc-pCVDZ & cc-pCVTZ & cc-pCVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 401.94 & 400.71 & 400.52 \\
              &         & 1s$\to$3p (E)       & 402.33 & 403.46 & 402.27 & 402.06 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 403.46 & 402.27 & 402.06 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 414.26 & 408.42 & 406.75 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 286.07 & 284.97 & 284.82 \\
              &         & 1s$\to$3s           & 290.18 & 291.49 & 290.52 & 290.39 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 292.60 & 291.58 & 291.39 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 295.30 & 293.35 & 292.75 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.74 & 529.54 & 529.89 \\
              &         & 1s$\to$3s           & 535.43 & 537.05 & 535.74 & 535.94 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 538.64 & 537.24 & 537.18 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 286.99 & 285.79 & 285.52 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 297.67 & 295.09 & 294.10 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 301.61 & 297.75 & 296.13 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 301.61 & 297.76 & 296.15 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 534.04 & 532.70 & 533.30 \\
              &         & 1s$\to$3s           & 538.91 & 543.43 & 540.69 & 540.47 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 549.34 & 544.25 & 543.18 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.18 & 399.89 & 399.72 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 415.70 & 412.27 & 410.17 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 420.10 & 413.93 & 411.30 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.54 & 400.30 & 400.18 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 405.21 & 404.08 & 403.91 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.21 & 404.08 & 403.91 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 410.70 & 408.98 & 408.54 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 285.25 & 284.21 & 284.04 \\
              &         & 1s$\to$3s           & 287.24 & 289.13 & 287.99 & 287.70 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 290.85 & 289.50 & 289.07 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 534.55 & 533.36 & 533.14 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 536.12 & 534.91 & 534.66 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 548.34 & 542.84 & 541.21 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE@PBEh45 with 
aug-cc-pVDZ, aug-cc-pVTZ, aug-cc-pVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & aug-cc-pVDZ & aug-cc-pVTZ & aug-cc-pVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & aug-cc-pVDZ & aug-cc-pVTZ & aug-cc-pVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.72 & 398.84 & 398.97 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.47 & 400.52 & 400.61 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.47 & 400.52 & 400.61 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 404.20 & 402.06 & 402.03 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.67 & 283.80 & 283.87 \\
              &         & 1s$\to$3s           & 290.18 & 290.45 & 288.78 & 288.94 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.38 & 289.67 & 289.81 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 292.23 & 290.45 & 290.56 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.84 & 528.65 & 528.58 \\
              &         & 1s$\to$3s           & 535.43 & 535.84 & 533.84 & 533.87 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.66 & 534.63 & 534.60 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 286.30 & 284.28 & 284.36 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 293.12 & 291.17 & 291.32 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 294.38 & 292.40 & 292.53 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.85 & 292.79 & 292.87 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.79 & 531.53 & 531.45 \\
              &         & 1s$\to$3s           & 538.91 & 539.21 & 537.09 & 537.07 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.82 & 538.63 & 538.57 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.03 & 398.72 & 398.73 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 407.61 & 405.32 & 405.33 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 408.45 & 406.23 & 406.29 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.55 & 399.25 & 399.19 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.66 & 402.70 & 402.71 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.20 & 402.94 & 402.90 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.78 & 405.65 & 405.60 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.76 & 283.00 & 283.03 \\
              &         & 1s$\to$3s           & 287.24 & 287.61 & 286.06 & 286.18 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.65 & 287.10 & 286.67 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.68 & 531.57 & 531.59 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 535.38 & 533.25 & 533.27 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 538.37 & 535.88 & 535.67 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE@PBEh45 with 
aug-cc-pCVDZ, aug-cc-pCVTZ, aug-cc-pCVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & aug-cc-pCVDZ & aug-cc-pCVTZ & aug-cc-pCVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & aug-cc-pCVDZ & aug-cc-pCVTZ & aug-cc-pCVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.27 & 399.65 & 399.60 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.03 & 401.28 & 401.28 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.03 & 401.28 & 401.28 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 403.76 & 402.70 & 402.82 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.33 & 284.55 & 284.61 \\
              &         & 1s$\to$3s           & 290.18 & 290.10 & 289.65 & 289.62 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.03 & 290.52 & 290.52 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 291.84 & 291.28 & 291.30 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.31 & 529.39 & 529.25 \\
              &         & 1s$\to$3s           & 535.43 & 535.28 & 534.69 & 534.48 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.11 & 535.43 & 535.26 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 285.92 & 285.03 & 285.12 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 292.65 & 292.02 & 292.05 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 293.91 & 293.23 & 293.28 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.39 & 293.56 & 293.66 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.23 & 532.05 & 532.17 \\
              &         & 1s$\to$3s           & 538.91 & 538.61 & 537.70 & 537.76 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.22 & 539.19 & 539.30 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 400.52 & 399.40 & 399.46 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 407.05 & 406.01 & 406.10 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 407.88 & 406.98 & 407.01 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.05 & 399.81 & 399.94 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.13 & 403.36 & 403.41 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 404.73 & 403.58 & 403.70 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.25 & 406.26 & 406.38 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.47 & 283.69 & 283.76 \\
              &         & 1s$\to$3s           & 287.24 & 287.32 & 286.85 & 286.83 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.35 & 287.32 & 287.87 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.12 & 532.44 & 532.24 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 534.81 & 534.14 & 533.92 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 537.80 & 536.54 & 536.55 \\
\end{longtable}
}

\fontsize{8}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclcccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE@PBEh45 with 
d-aug-cc-pVDZ, d-aug-cc-pVTZ, d-aug-cc-pCVDZ, d-aug-cc-pCVTZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & d-aug-cc-pVDZ & d-aug-cc-pVTZ & d-aug-cc-pCVDZ & d-aug-cc-pCVTZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & d-aug-cc-pVDZ & d-aug-cc-pVTZ & d-aug-cc-pCVDZ & d-aug-cc-pCVTZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.33 & 398.55 & 399.90 & 399.30 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.03 & 400.23 & 401.60 & 400.98 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.03 & 400.23 & 401.60 & 400.98 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 403.25 & 401.45 & 402.80 & 402.21 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.52 & 283.73 & 285.18 & 284.52 \\
              &         & 1s$\to$3s           & 290.18 & 290.09 & 288.54 & 289.74 & 289.37 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.05 & 289.56 & 290.72 & 290.38 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 291.81 & 290.17 & 291.44 & 291.01 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.72 & 528.56 & 530.18 & 529.18 \\
              &         & 1s$\to$3s           & 535.43 & 535.51 & 533.58 & 534.96 & 534.23 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.27 & 534.33 & 535.73 & 534.97 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 285.83 & 283.96 & 285.47 & 284.79 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 292.61 & 290.84 & 292.15 & 291.69 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 293.89 & 292.07 & 293.43 & 292.93 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.30 & 292.40 & 293.84 & 293.25 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.32 & 531.18 & 532.76 & 531.83 \\
              &         & 1s$\to$3s           & 538.91 & 538.73 & 536.74 & 538.13 & 537.41 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.17 & 538.15 & 539.58 & 538.83 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 400.78 & 398.55 & 400.26 & 399.28 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 406.58 & 404.59 & 406.02 & 405.36 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 407.77 & 405.74 & 407.20 & 406.53 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 400.54 & 398.43 & 400.06 & 399.18 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.10 & 402.16 & 403.58 & 402.94 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 404.22 & 402.16 & 403.77 & 402.95 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.06 & 405.13 & 406.54 & 405.90 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.10 & 282.49 & 283.82 & 283.25 \\
              &         & 1s$\to$3s           & 287.24 & 287.32 & 285.86 & 287.03 & 286.62 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.37 & 286.91 & 288.06 & 287.68 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.26 & 531.24 & 532.71 & 531.90 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 535.09 & 532.97 & 534.53 & 533.64 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 536.93 & 534.89 & 536.37 & 535.57 \\
\end{longtable}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% TDA %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE/TDA@PBEh45 with 
cc-pVDZ, cc-pVTZ, cc-pVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & cc-pVDZ & cc-pVTZ & cc-pVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & cc-pVDZ & cc-pVTZ & cc-pVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 402.43 & 400.00 & 399.85 \\
              &         & 1s$\to$3p (E)       & 402.33 & 403.94 & 401.52 & 401.36 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 403.94 & 401.52 & 401.36 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 414.77 & 407.66 & 406.02 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 286.43 & 284.15 & 284.12 \\
              &         & 1s$\to$3s           & 290.18 & 291.87 & 289.67 & 289.64 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 292.94 & 290.71 & 290.66 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 295.82 & 292.51 & 292.01 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 531.29 & 528.95 & 528.78 \\
              &         & 1s$\to$3s           & 535.43 & 537.64 & 535.11 & 534.82 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 539.22 & 536.60 & 536.05 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 287.51 & 284.95 & 284.82 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 298.35 & 294.26 & 293.37 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 302.22 & 296.90 & 295.42 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 302.22 & 296.90 & 295.42 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 534.64 & 532.08 & 531.88 \\
              &         & 1s$\to$3s           & 538.91 & 544.12 & 540.09 & 539.03 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 550.01 & 543.60 & 541.73 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.74 & 399.13 & 399.08 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 416.30 & 411.61 & 409.50 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 420.71 & 413.20 & 410.70 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 402.07 & 399.62 & 399.51 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 405.73 & 403.33 & 403.22 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.73 & 403.33 & 403.22 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 411.29 & 408.27 & 407.84 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 285.58 & 283.42 & 283.39 \\
              &         & 1s$\to$3s           & 287.24 & 289.46 & 287.19 & 287.04 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 291.21 & 288.70 & 288.40 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 535.17 & 532.70 & 532.50 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 536.73 & 534.22 & 534.03 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 548.95 & 542.13 & 540.56 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE/TDA@PBEh45 with 
cc-pCVDZ, cc-pCVTZ, cc-pCVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & cc-pCVDZ & cc-pCVTZ & cc-pCVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & cc-pCVDZ & cc-pCVTZ & cc-pCVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 401.96 & 400.73 & 400.54 \\
              &         & 1s$\to$3p (E)       & 402.33 & 403.47 & 402.28 & 402.08 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 403.47 & 402.28 & 402.08 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 414.26 & 408.42 & 406.75 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 286.09 & 285.00 & 284.84 \\
              &         & 1s$\to$3s           & 290.18 & 291.51 & 290.54 & 290.41 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 292.61 & 291.60 & 291.41 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 295.30 & 293.35 & 292.75 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.73 & 529.53 & 529.87 \\
              &         & 1s$\to$3s           & 535.43 & 537.05 & 535.74 & 535.94 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 538.64 & 537.24 & 537.17 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 287.01 & 285.81 & 285.55 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 297.67 & 295.10 & 294.10 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 301.63 & 297.76 & 296.14 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 301.63 & 297.77 & 296.16 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 534.05 & 532.71 & 533.32 \\
              &         & 1s$\to$3s           & 538.91 & 543.44 & 540.70 & 540.48 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 549.34 & 544.25 & 543.18 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.19 & 399.91 & 399.75 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 415.72 & 412.28 & 410.17 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 420.11 & 413.94 & 411.31 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.56 & 400.32 & 400.20 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 405.22 & 404.10 & 403.94 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.22 & 404.10 & 403.94 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 410.71 & 408.99 & 408.56 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 285.26 & 284.23 & 284.06 \\
              &         & 1s$\to$3s           & 287.24 & 289.15 & 288.00 & 287.71 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 290.85 & 289.50 & 289.08 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 534.57 & 533.38 & 533.16 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 536.14 & 534.92 & 534.68 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 548.34 & 542.84 & 541.21 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE/TDA@PBEh45 with 
aug-cc-pVDZ, aug-cc-pVTZ, aug-cc-pVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & aug-cc-pVDZ & aug-cc-pVTZ & aug-cc-pVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & aug-cc-pVDZ & aug-cc-pVTZ & aug-cc-pVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.72 & 398.85 & 398.99 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.47 & 400.53 & 400.62 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.48 & 400.53 & 400.62 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 404.21 & 402.07 & 402.04 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.68 & 283.82 & 283.89 \\
              &         & 1s$\to$3s           & 290.18 & 290.45 & 288.79 & 288.96 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.38 & 289.68 & 289.82 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 292.23 & 290.45 & 290.56 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.84 & 528.63 & 528.56 \\
              &         & 1s$\to$3s           & 535.43 & 535.84 & 533.84 & 533.86 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.66 & 534.62 & 534.59 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 286.31 & 284.30 & 284.38 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 293.12 & 291.18 & 291.32 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 294.38 & 292.41 & 292.53 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.86 & 292.79 & 292.87 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.80 & 531.54 & 531.46 \\
              &         & 1s$\to$3s           & 538.91 & 539.21 & 537.09 & 537.08 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.82 & 538.63 & 538.57 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 401.04 & 398.73 & 398.75 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 407.61 & 405.32 & 405.34 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 408.45 & 406.23 & 406.29 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.55 & 399.27 & 399.20 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.66 & 402.71 & 402.72 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 405.21 & 402.95 & 402.92 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.79 & 405.65 & 405.61 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.76 & 283.01 & 283.04 \\
              &         & 1s$\to$3s           & 287.24 & 287.62 & 286.07 & 286.18 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.65 & 287.10 & 286.68 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.68 & 531.58 & 531.61 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 535.38 & 533.25 & 533.28 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 538.37 & 535.89 & 535.67 \\
\end{longtable}
}

\fontsize{9}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE/TDA@PBEh45 with 
aug-cc-pCVDZ, aug-cc-pCVTZ, aug-cc-pCVQZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & aug-cc-pCVDZ & aug-cc-pCVTZ & aug-cc-pCVQZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & aug-cc-pCVDZ & aug-cc-pCVTZ & aug-cc-pCVQZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.28 & 399.61 & 399.67 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.03 & 401.29 & 401.29 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.03 & 401.29 & 401.29 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 403.76 & 402.83 & 402.70 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.34 & 284.63 & 284.58 \\
              &         & 1s$\to$3s           & 290.18 & 290.11 & 289.64 & 289.67 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.04 & 290.53 & 290.54 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 291.84 & 291.30 & 291.28 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.30 & 529.24 & 529.37 \\
              &         & 1s$\to$3s           & 535.43 & 535.28 & 534.48 & 534.69 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.11 & 535.26 & 535.43 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 285.94 & 285.15 & 285.06 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 292.65 & 292.05 & 292.02 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 293.92 & 293.28 & 293.23 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.39 & 293.66 & 293.56 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.24 & 532.19 & 532.07 \\
              &         & 1s$\to$3s           & 538.91 & 538.61 & 537.76 & 537.70 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.22 & 539.31 & 539.20 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 400.54 & 399.48 & 399.43 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 407.05 & 406.10 & 406.02 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 407.88 & 407.01 & 406.98 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 401.06 & 399.95 & 399.83 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.14 & 403.42 & 403.38 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 404.75 & 403.72 & 403.61 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.26 & 406.38 & 406.27 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.48 & 283.78 & 283.72 \\
              &         & 1s$\to$3s           & 287.24 & 287.33 & 286.84 & 286.92 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.35 & 287.88 & 287.38 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.13 & 532.25 & 532.45 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 534.82 & 533.94 & 534.15 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 537.80 & 536.55 & 536.54 \\
\end{longtable}
}

\fontsize{8}{11}\selectfont{
\begin{longtable}{@{\extracolsep{\fill}}cclcccccc}
\caption{$K$-Edge excitation energies of small molecules obtained from $G_0W_0$-BSE/TDA@PBEh45 with 
d-aug-cc-pVDZ, d-aug-cc-pVTZ, d-aug-cc-pCVDZ, d-aug-cc-pCVTZ basis sets.
Relativistic corrections are not included.
All values are in eV.}\\
\toprule
& element & state & exp & d-aug-cc-pVDZ & d-aug-cc-pVTZ & d-aug-cc-pCVDZ & d-aug-cc-pCVTZ \\
\midrule
\endfirsthead
\caption{Continued}\\\toprule
& element & state & exp & d-aug-cc-pVDZ & d-aug-cc-pVTZ & d-aug-cc-pCVDZ & d-aug-cc-pCVTZ \\
\midrule
\endhead
\bottomrule
\endlastfoot
\ce{NH3}      & N       & 1s$\to$3s           & 400.66 & 400.33 & 398.56 & 399.91 & 399.32 \\
              &         & 1s$\to$3p (E)       & 402.33 & 402.03 & 400.23 & 401.61 & 400.99 \\
              &         & 1s$\to$3p (A1)      & 402.86 & 402.04 & 400.24 & 401.61 & 400.99 \\
              &         & 1s$\to$4s (A1)      & 403.57 & 403.25 & 401.46 & 402.81 & 402.21 \\
formaldehyde  & C       & 1s$\to \pi^*$       & 285.59 & 285.53 & 283.74 & 285.20 & 284.54 \\
              &         & 1s$\to$3s           & 290.18 & 290.09 & 288.55 & 289.76 & 289.38 \\
              &         & 1s$\to$3p (B2)      & 291.25 & 291.06 & 289.57 & 290.73 & 290.39 \\
              &         & 1s$\to$3p (B1)      & 291.73 & 291.81 & 290.18 & 291.44 & 291.01 \\
              & O       & 1s$\to \pi^*$       & 530.82 & 530.72 & 528.56 & 530.17 & 529.16 \\
              &         & 1s$\to$3s           & 535.43 & 535.51 & 533.58 & 534.96 & 534.22 \\
              &         & 1s$\to$3p$\pi$      & 536.34 & 536.27 & 534.33 & 535.72 & 534.97 \\
CO            & C       & 1s$\to$2p$\pi^*$    & 287.40 & 285.84 & 283.98 & 285.49 & 284.82 \\
              &         & 1s$\to$3s$\sigma$   & 292.37 & 292.61 & 290.84 & 292.15 & 291.70 \\
              &         & 1s$\to$3p$pi$       & 293.33 & 293.89 & 292.07 & 293.43 & 292.93 \\
              &         & 1s$\to$3p$\sigma$   & 293.49 & 294.30 & 292.40 & 293.84 & 293.26 \\
              & O       & 1s$\to \pi^*$       & 534.21 & 533.33 & 531.18 & 532.77 & 531.84 \\
              &         & 1s$\to$3s           & 538.91 & 538.73 & 536.74 & 538.13 & 537.42 \\
              &         & 1s$\to$3p$\pi$      & 539.91 & 540.17 & 538.15 & 539.58 & 538.84 \\
\ce{N2}       & N       & 1s$\to$2p$\pi_g$    & 401.00 & 400.79 & 398.56 & 400.28 & 399.30 \\
              &         & 1s$\to$3s$\sigma_g$ & 406.10 & 406.58 & 404.59 & 406.02 & 405.37 \\
              &         & 1s$\to$3p$\pi_u$    & 407.00 & 407.77 & 405.74 & 407.20 & 406.53 \\
\ce{N2O}      & N       & 1s$\to$3p$\pi^*$    & 401.10 & 400.55 & 398.45 & 400.07 & 399.20 \\
              &         & 1s$\to$3s$\sigma$   & 403.90 & 404.10 & 402.17 & 403.59 & 402.95 \\
              &         & 1s$\to$3p$\pi^*$    & 404.70 & 404.23 & 402.17 & 403.78 & 402.97 \\
              &         & 1s$\to$3p$\sigma$   & 407.60 & 407.06 & 405.13 & 406.54 & 405.90 \\
ethene        & C       & 1s$\to \pi^*$       & 284.67 & 284.10 & 282.50 & 283.83 & 283.26 \\
              &         & 1s$\to$3s           & 287.24 & 287.32 & 285.87 & 287.03 & 286.63 \\
              &         & 1s$\to$3p$\pi$      & 287.88 & 288.37 & 286.91 & 288.07 & 287.69 \\
\ce{H2O}      & O       & 1s$\to$4a1/3s       & 534.00 & 533.27 & 531.26 & 532.72 & 531.92 \\
              &         & 1s$\to$2b1/3p       & 535.90 & 535.09 & 532.98 & 534.54 & 533.65 \\
              &         & 1s$\to$3p (b2)      & 537.00 & 536.93 & 534.89 & 536.37 & 535.57 \\
\end{longtable}
}

\FloatBarrier

\section{$K$-Edge Excitation Energies and Oscillator Strengths of Porphine}

\begin{table}
\setlength\tabcolsep{12pt}
\renewcommand{\arraystretch}{1.4}
\caption{$K$-edge excitation energies and oscillator strengths of porphine obtained from $G_0W_0$-BSE@PBEh45 and $G_0W_0$-BSE/TDA@PBEh45. 
Relativistic corrections are not included.
The aug-cc-pCVTZ basis set was used for N atoms,
the aug-cc-pVDZ basis set was used for H and C atoms.
All excitation energies are in eV and oscillator strengths are in A.U.}
\begin{tabular}{c|cccc}
\toprule
             & \multicolumn{2}{c}{$G_0W_0$-BSE@PBEh45} & \multicolumn{2}{c}{$G_0W_0$-BSE/TDA@PBEh45} \\
\cmidrule(l{0.5em}r{0.5em}){2-3} \cmidrule(l{0.5em}r{0.5em}){4-5}
             & excitation energy & oscillator strength & excitation energy & oscillator strength     \\
$\text{A}_0$ & 397.62            & 0.0397              & 397.62            & 0.0452                  \\
$\text{A}_4$ & 399.77            & 0.0320              & 399.78            & 0.0366                  \\
\bottomrule
\end{tabular}
\end{table}

%\bibliography{ref.bib}

\end{document}

